RR Lyrae stars with Blazhko modulations in the OGLE collection

We briefly discuss three cases of RR~Lyrae variable stars with Blazhko modulation from the OGLE Galactic bulge collection. In one of the discussed stars modulation with two periods is detected, in other star, we detect three Blazhko modulations.

==> make-ptapap-doc.sh <==
#! /bin/sh
pdflatex ptapapdoc
bibtex ptapapdoc
pdflatex ptapapdoc
pdflatex ptapapdoc


